The Repetition Threshold for Rote Sequences

We consider Rote words, which are infinite binary words with factor complexity $2n$. We prove that the repetition threshold for this class is $5/2$. Our technique is purely computational, using the Walnut theorem prover and a new technique for generating automata from morphisms due to the first author and his co-authors.

==> anc/mor.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "0f3ee5cf-c91a-4204-b38f-6cc305b92f78",
   "metadata": {},
   "source": [
    "# The Repetition Thresold for Rote Sequences\n",
    "\n",
    "Nicolas Ollinger  \n",
    "Jeffrey Shallit  \n",
    "2024-06-25\n",
    "\n",
    "This is a companion notebook to the paper. It contains all the Walnut\n",
    "code used to produce the results in the paper. It is provided both in\n",
    "HTML format with copyable Walnut code and as Jupyter Notebook to be used\n",
    "in conjonction with [JupyWalnut](https://github.com/nopid/jupywalnut).\n",
    "\n",
    "We investigate the infinite morphic word ${\\bf q}$ defined as follows.\n",
    "\n",
    "Let $h$ be the morphism defined by $h(a) = ab$, $h(b) = cb$, $h(c) = a$.\n",
    "This morphism has an infinite fixed point\n",
    "$${\\bf p} = abcbacbabacbabcbabacb \\cdots$$ Next, define another morphism\n",
    "as follows: $g(a) = 011$, $g(b) = 0$, and $g(c) = 01$. The Rote word we\n",
    "are interested in is ${\\bf q} := g({\\bf p})$.\n",
    "$${\\bf q} = 0110010011010011001101001100100110011010 \\cdots$$\n",
    "\n",
    "# The numeration system\n",
    "\n",
    "Using the [licofage](https://pypi.org/project/licofage/) tool, we derive\n",
    "a numeration system for ${\\bf q}$. To avoid too many dependencies, we\n",
    "directly provide below the numeration system files for inclusion in\n",
    "Walnut. As the addition file is particularily long, you have to click\n",
    "below to display it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a00e302a",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Created file '/home/jovyan/Custom Bases/msd_mor.txt'."
     ]
    }
   ],
   "source": [
    "%%file ../Custom Bases/msd_mor.txt\n",
    "{0, 1, 2, 3}\n",
    "\n",
    "0 1\n",
    "0 -> 0\n",
    "1 -> 1\n",
    "2 -> 1\n",
    "3 -> 2\n",
    "\n",
    "1 1\n",
    "\n",
    "2 1\n",
    "0 -> 3\n",
    "1 -> 1\n",
    "3 -> 2\n",
    "\n",
    "3 1\n",
    "0 -> 0\n",
    "1 -> 1\n",
    "2 -> 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "33b3b120",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Created file '/home/jovyan/Custom Bases/msd_mor_addition.txt'."
     ]
    }
   ],
   "source": [
    "%%file ../Custom Bases/msd_mor_addition.txt\n",
    "{0, 1, 2, 3} {0, 1, 2, 3} {0, 1, 2, 3}\n",
    "\n",
    "0 1\n",
    "0 0 3 -> 36\n",
    "3 0 3 -> 128\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 0\n",
    "1 2 3 -> 105\n",
    "2 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "1 0\n",
    "3 3 0 -> 135\n",
    "\n",
    "2 1\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 5\n",
    "3 3 0 -> 76\n",
    "0 3 0 -> 42\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "\n",
    "3 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 5\n",
    "3 3 0 -> 76\n",
    "0 3 0 -> 35\n",
    "3 1 0 -> 105\n",
    "2 3 0 -> 105\n",
    "\n",
    "4 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 51\n",
    "3 3 0 -> 29\n",
    "0 3 0 -> 54\n",
    "1 3 0 -> 105\n",
    "3 2 0 -> 105\n",
    "\n",
    "5 0\n",
    "3 0 0 -> 1\n",
    "\n",
    "6 1\n",
    "3 0 0 -> 139\n",
    "0 0 0 -> 82\n",
    "3 0 2 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "7 0\n",
    "3 0 0 -> 127\n",
    "0 0 3 -> 42\n",
    "3 0 3 -> 15\n",
    "0 3 3 -> 17\n",
    "0 0 0 -> 68\n",
    "3 3 3 -> 75\n",
    "0 3 0 -> 46\n",
    "3 0 2 -> 105\n",
    "3 1 3 -> 105\n",
    "1 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "8 1\n",
    "0 0 3 -> 84\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "9 1\n",
    "3 0 0 -> 139\n",
    "0 0 3 -> 21\n",
    "3 0 3 -> 30\n",
    "0 0 0 -> 82\n",
    "3 0 2 -> 105\n",
    "3 1 3 -> 105\n",
    "1 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "10 0\n",
    "0 0 3 -> 78\n",
    "0 0 1 -> 105\n",
    "1 0 3 -> 105\n",
    "0 1 3 -> 105\n",
    "\n",
    "11 0\n",
    "3 0 0 -> 95\n",
    "3 0 3 -> 126\n",
    "0 0 0 -> 35\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "2 2 0 -> 105\n",
    "\n",
    "12 0\n",
    "3 0 0 -> 4\n",
    "3 0 3 -> 142\n",
    "\n",
    "13 1\n",
    "3 0 0 -> 9\n",
    "3 0 3 -> 77\n",
    "0 3 3 -> 96\n",
    "0 0 0 -> 59\n",
    "3 3 3 -> 33\n",
    "3 3 0 -> 141\n",
    "0 3 0 -> 83\n",
    "1 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "1 3 1 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "14 0\n",
    "3 0 0 -> 67\n",
    "3 0 3 -> 126\n",
    "0 3 3 -> 126\n",
    "0 0 0 -> 38\n",
    "3 3 3 -> 18\n",
    "3 3 0 -> 46\n",
    "0 3 0 -> 22\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "15 0\n",
    "3 0 0 -> 95\n",
    "3 0 3 -> 126\n",
    "0 3 3 -> 16\n",
    "0 0 0 -> 42\n",
    "3 3 3 -> 18\n",
    "3 3 0 -> 49\n",
    "0 3 0 -> 27\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "1 3 1 -> 105\n",
    "\n",
    "16 0\n",
    "0 3 3 -> 142\n",
    "0 3 0 -> 124\n",
    "\n",
    "17 1\n",
    "0 0 3 -> 12\n",
    "0 3 3 -> 90\n",
    "0 0 0 -> 92\n",
    "0 3 0 -> 39\n",
    "2 0 0 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "2 3 3 -> 105\n",
    "1 3 1 -> 105\n",
    "\n",
    "18 1\n",
    "3 0 0 -> 6\n",
    "3 0 3 -> 114\n",
    "0 3 3 -> 55\n",
    "0 0 0 -> 59\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 39\n",
    "1 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "1 3 1 -> 105\n",
    "\n",
    "19 0\n",
    "3 0 0 -> 53\n",
    "3 0 3 -> 121\n",
    "0 3 3 -> 55\n",
    "0 0 0 -> 40\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 39\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "1 3 1 -> 105\n",
    "\n",
    "20 0\n",
    "0 0 3 -> 126\n",
    "0 3 3 -> 90\n",
    "0 0 0 -> 41\n",
    "0 3 0 -> 39\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 3 -> 105\n",
    "1 3 1 -> 105\n",
    "\n",
    "21 0\n",
    "0 3 3 -> 126\n",
    "0 0 0 -> 35\n",
    "0 3 0 -> 91\n",
    "1 3 0 -> 105\n",
    "2 3 1 -> 105\n",
    "2 2 0 -> 105\n",
    "\n",
    "22 1\n",
    "3 0 0 -> 99\n",
    "3 0 3 -> 114\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 113\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 106\n",
    "3 1 2 -> 105\n",
    "3 0 1 -> 105\n",
    "2 0 0 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "23 1\n",
    "3 0 0 -> 99\n",
    "0 0 3 -> 126\n",
    "3 0 3 -> 19\n",
    "0 0 0 -> 93\n",
    "3 1 2 -> 105\n",
    "3 0 1 -> 105\n",
    "2 0 0 -> 105\n",
    "1 2 1 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "3 2 3 -> 105\n",
    "2 2 2 -> 105\n",
    "\n",
    "24 1\n",
    "3 0 0 -> 6\n",
    "0 0 3 -> 16\n",
    "3 0 3 -> 19\n",
    "0 0 0 -> 94\n",
    "1 2 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "3 2 3 -> 105\n",
    "3 1 1 -> 105\n",
    "\n",
    "25 0\n",
    "0 0 0 -> 1\n",
    "\n",
    "26 0\n",
    "0 0 3 -> 104\n",
    "0 0 0 -> 109\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "27 1\n",
    "0 0 0 -> 113\n",
    "0 3 0 -> 106\n",
    "2 0 0 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "28 0\n",
    "3 0 0 -> 118\n",
    "0 0 0 -> 42\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "\n",
    "29 0\n",
    "3 0 0 -> 80\n",
    "3 0 3 -> 61\n",
    "0 3 3 -> 43\n",
    "0 0 0 -> 71\n",
    "3 3 3 -> 44\n",
    "3 3 0 -> 48\n",
    "0 3 0 -> 74\n",
    "3 0 2 -> 105\n",
    "3 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "0 3 2 -> 105\n",
    "1 3 3 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "30 0\n",
    "3 0 0 -> 136\n",
    "0 0 3 -> 42\n",
    "3 0 3 -> 15\n",
    "0 3 3 -> 17\n",
    "0 0 0 -> 111\n",
    "3 3 3 -> 75\n",
    "0 3 0 -> 49\n",
    "3 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "3 1 3 -> 105\n",
    "1 2 3 -> 105\n",
    "\n",
    "31 0\n",
    "3 0 0 -> 49\n",
    "0 0 3 -> 5\n",
    "3 0 3 -> 24\n",
    "0 3 3 -> 34\n",
    "0 0 0 -> 110\n",
    "3 3 3 -> 75\n",
    "0 3 0 -> 87\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "0 3 1 -> 105\n",
    "1 1 1 -> 105\n",
    "0 1 0 -> 105\n",
    "2 1 3 -> 105\n",
    "1 3 3 -> 105\n",
    "\n",
    "32 0\n",
    "3 0 0 -> 46\n",
    "0 0 3 -> 5\n",
    "3 0 3 -> 24\n",
    "0 3 3 -> 34\n",
    "0 0 0 -> 23\n",
    "3 3 3 -> 75\n",
    "0 3 0 -> 130\n",
    "2 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "0 3 2 -> 105\n",
    "1 3 3 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "33 0\n",
    "3 0 0 -> 63\n",
    "3 0 3 -> 61\n",
    "0 3 3 -> 43\n",
    "0 0 0 -> 134\n",
    "3 3 3 -> 44\n",
    "3 3 0 -> 125\n",
    "0 3 0 -> 86\n",
    "3 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "0 3 1 -> 105\n",
    "1 1 1 -> 105\n",
    "0 1 0 -> 105\n",
    "3 1 3 -> 105\n",
    "1 3 3 -> 105\n",
    "\n",
    "34 0\n",
    "3 0 0 -> 72\n",
    "3 0 3 -> 12\n",
    "0 3 3 -> 126\n",
    "0 0 0 -> 5\n",
    "3 3 3 -> 18\n",
    "3 3 0 -> 49\n",
    "0 3 0 -> 91\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "3 1 1 -> 105\n",
    "\n",
    "35 0\n",
    "3 3 0 -> 1\n",
    "\n",
    "36 0\n",
    "3 0 0 -> 95\n",
    "3 0 3 -> 126\n",
    "0 3 3 -> 126\n",
    "0 0 0 -> 35\n",
    "3 3 3 -> 18\n",
    "3 3 0 -> 49\n",
    "0 3 0 -> 91\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "2 3 1 -> 105\n",
    "2 2 0 -> 105\n",
    "\n",
    "37 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 28\n",
    "3 3 0 -> 29\n",
    "0 3 0 -> 54\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "\n",
    "38 0\n",
    "3 0 0 -> 1\n",
    "3 3 3 -> 142\n",
    "3 3 0 -> 13\n",
    "0 3 0 -> 1\n",
    "\n",
    "39 1\n",
    "0 0 0 -> 102\n",
    "0 3 0 -> 137\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "0 3 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "40 0\n",
    "0 0 0 -> 35\n",
    "0 3 0 -> 116\n",
    "1 3 0 -> 105\n",
    "2 3 1 -> 105\n",
    "2 2 0 -> 105\n",
    "\n",
    "41 0\n",
    "3 0 0 -> 118\n",
    "0 0 0 -> 35\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 116\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "2 3 1 -> 105\n",
    "2 2 0 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "42 0\n",
    "0 3 0 -> 1\n",
    "\n",
    "43 0\n",
    "0 3 3 -> 126\n",
    "0 0 0 -> 5\n",
    "0 3 0 -> 91\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "\n",
    "44 0\n",
    "3 0 0 -> 49\n",
    "0 0 3 -> 25\n",
    "3 0 3 -> 24\n",
    "0 3 3 -> 17\n",
    "0 0 0 -> 73\n",
    "3 3 3 -> 75\n",
    "0 3 0 -> 49\n",
    "1 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "\n",
    "45 1\n",
    "0 0 0 -> 107\n",
    "0 0 2 -> 105\n",
    "\n",
    "46 0\n",
    "0 0 3 -> 78\n",
    "0 0 2 -> 105\n",
    "1 0 3 -> 105\n",
    "0 1 3 -> 105\n",
    "\n",
    "47 0\n",
    "0 0 0 -> 109\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "\n",
    "48 0\n",
    "0 0 3 -> 10\n",
    "\n",
    "49 0\n",
    "0 0 0 -> 26\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "\n",
    "50 0\n",
    "3 0 0 -> 53\n",
    "3 0 3 -> 121\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 52\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 69\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "2 3 1 -> 105\n",
    "2 2 0 -> 105\n",
    "\n",
    "51 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 35\n",
    "3 3 0 -> 76\n",
    "0 3 0 -> 42\n",
    "1 3 0 -> 105\n",
    "3 2 0 -> 105\n",
    "\n",
    "52 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 35\n",
    "3 3 0 -> 76\n",
    "0 3 0 -> 35\n",
    "3 2 0 -> 105\n",
    "2 3 0 -> 105\n",
    "\n",
    "53 0\n",
    "3 0 0 -> 7\n",
    "0 0 0 -> 58\n",
    "3 3 0 -> 48\n",
    "0 3 0 -> 74\n",
    "3 1 2 -> 105\n",
    "3 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "1 2 2 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "0 3 2 -> 105\n",
    "\n",
    "54 0\n",
    "0 0 0 -> 5\n",
    "0 3 0 -> 116\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "\n",
    "55 0\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 60\n",
    "0 3 0 -> 69\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "\n",
    "56 0\n",
    "3 0 0 -> 67\n",
    "3 0 3 -> 126\n",
    "0 0 0 -> 38\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "57 0\n",
    "0 0 3 -> 126\n",
    "0 0 0 -> 41\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "\n",
    "58 0\n",
    "0 3 3 -> 126\n",
    "0 0 0 -> 38\n",
    "0 3 0 -> 22\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "59 0\n",
    "0 0 0 -> 117\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "\n",
    "60 0\n",
    "3 0 0 -> 118\n",
    "0 0 0 -> 35\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "2 2 0 -> 105\n",
    "\n",
    "61 0\n",
    "3 0 0 -> 95\n",
    "3 0 3 -> 126\n",
    "0 0 0 -> 42\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "\n",
    "62 0\n",
    "3 0 0 -> 139\n",
    "0 0 0 -> 64\n",
    "0 3 0 -> 137\n",
    "3 0 2 -> 105\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "1 2 2 -> 105\n",
    "2 1 2 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "0 3 2 -> 105\n",
    "\n",
    "63 0\n",
    "3 0 0 -> 127\n",
    "0 0 0 -> 68\n",
    "3 0 2 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "64 0\n",
    "3 0 0 -> 127\n",
    "0 0 3 -> 35\n",
    "3 0 3 -> 15\n",
    "0 3 3 -> 34\n",
    "0 0 0 -> 14\n",
    "3 3 3 -> 75\n",
    "0 3 0 -> 130\n",
    "3 0 2 -> 105\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "1 2 2 -> 105\n",
    "2 1 2 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "2 2 3 -> 105\n",
    "3 1 3 -> 105\n",
    "0 3 2 -> 105\n",
    "1 3 3 -> 105\n",
    "\n",
    "65 0\n",
    "0 0 3 -> 36\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 66\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "1 2 3 -> 105\n",
    "2 1 3 -> 105\n",
    "\n",
    "66 0\n",
    "3 0 0 -> 127\n",
    "0 0 0 -> 14\n",
    "0 3 0 -> 130\n",
    "3 0 2 -> 105\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "1 2 2 -> 105\n",
    "2 1 2 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "0 3 2 -> 105\n",
    "\n",
    "67 1\n",
    "3 0 0 -> 103\n",
    "3 0 3 -> 121\n",
    "0 3 3 -> 55\n",
    "0 0 0 -> 122\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 79\n",
    "1 3 2 -> 105\n",
    "0 3 1 -> 105\n",
    "1 2 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "68 1\n",
    "0 0 3 -> 126\n",
    "0 3 3 -> 90\n",
    "0 0 0 -> 93\n",
    "0 3 0 -> 79\n",
    "1 3 2 -> 105\n",
    "0 3 1 -> 105\n",
    "2 0 0 -> 105\n",
    "1 2 1 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "2 3 3 -> 105\n",
    "2 2 2 -> 105\n",
    "\n",
    "69 0\n",
    "3 0 0 -> 80\n",
    "0 0 0 -> 56\n",
    "3 3 0 -> 48\n",
    "0 3 0 -> 32\n",
    "3 0 2 -> 105\n",
    "2 0 1 -> 105\n",
    "1 3 2 -> 105\n",
    "1 0 0 -> 105\n",
    "0 3 1 -> 105\n",
    "1 1 1 -> 105\n",
    "2 1 2 -> 105\n",
    "0 1 0 -> 105\n",
    "\n",
    "70 0\n",
    "0 0 3 -> 50\n",
    "0 0 0 -> 62\n",
    "2 2 3 -> 105\n",
    "2 0 0 -> 105\n",
    "1 2 1 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "\n",
    "71 1\n",
    "0 0 3 -> 126\n",
    "0 0 0 -> 93\n",
    "2 0 0 -> 105\n",
    "1 2 1 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "2 2 2 -> 105\n",
    "\n",
    "72 1\n",
    "3 0 0 -> 103\n",
    "0 0 0 -> 122\n",
    "1 2 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "73 1\n",
    "0 0 0 -> 93\n",
    "2 0 0 -> 105\n",
    "1 2 1 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "2 2 2 -> 105\n",
    "\n",
    "74 0\n",
    "0 0 3 -> 85\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 26\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "75 0\n",
    "0 0 3 -> 70\n",
    "3 0 3 -> 10\n",
    "0 3 3 -> 10\n",
    "0 0 0 -> 47\n",
    "0 0 1 -> 105\n",
    "1 0 3 -> 105\n",
    "0 1 3 -> 105\n",
    "\n",
    "76 0\n",
    "3 0 0 -> 115\n",
    "0 0 0 -> 25\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 123\n",
    "1 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "1 3 1 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "77 0\n",
    "3 0 0 -> 51\n",
    "3 2 0 -> 105\n",
    "\n",
    "78 0\n",
    "0 0 3 -> 104\n",
    "0 0 0 -> 45\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "79 0\n",
    "0 0 3 -> 101\n",
    "0 3 3 -> 138\n",
    "0 0 0 -> 109\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "80 0\n",
    "0 0 3 -> 20\n",
    "3 0 3 -> 128\n",
    "0 0 0 -> 26\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "\n",
    "81 1\n",
    "0 0 3 -> 85\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "82 1\n",
    "0 0 3 -> 36\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 0\n",
    "1 2 3 -> 105\n",
    "2 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "83 1\n",
    "0 0 3 -> 11\n",
    "0 3 3 -> 31\n",
    "0 0 0 -> 102\n",
    "0 3 0 -> 137\n",
    "2 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "0 3 2 -> 105\n",
    "1 3 3 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "84 0\n",
    "3 0 0 -> 6\n",
    "0 0 3 -> 126\n",
    "3 0 3 -> 19\n",
    "0 3 3 -> 90\n",
    "0 0 0 -> 41\n",
    "3 3 3 -> 10\n",
    "0 3 0 -> 39\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 2 3 -> 105\n",
    "3 1 1 -> 105\n",
    "2 3 3 -> 105\n",
    "1 3 1 -> 105\n",
    "\n",
    "85 0\n",
    "3 0 0 -> 6\n",
    "0 0 3 -> 126\n",
    "3 0 3 -> 19\n",
    "0 0 0 -> 41\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 2 3 -> 105\n",
    "3 1 1 -> 105\n",
    "\n",
    "86 0\n",
    "0 0 0 -> 23\n",
    "0 3 0 -> 130\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "0 3 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "87 0\n",
    "3 0 0 -> 46\n",
    "0 0 0 -> 23\n",
    "0 3 0 -> 130\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "0 3 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "88 1\n",
    "0 0 0 -> 0\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "89 0\n",
    "3 0 0 -> 80\n",
    "0 0 0 -> 71\n",
    "3 3 0 -> 48\n",
    "0 3 0 -> 74\n",
    "3 0 2 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "0 3 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "90 0\n",
    "3 0 0 -> 6\n",
    "3 0 3 -> 114\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 60\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 69\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "3 1 1 -> 105\n",
    "\n",
    "91 0\n",
    "3 0 0 -> 115\n",
    "0 0 0 -> 5\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 116\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "3 1 1 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "92 0\n",
    "3 0 0 -> 103\n",
    "0 0 0 -> 117\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "93 0\n",
    "3 0 0 -> 103\n",
    "3 0 3 -> 121\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 117\n",
    "3 3 3 -> 98\n",
    "0 3 0 -> 106\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "94 0\n",
    "0 0 0 -> 117\n",
    "0 3 0 -> 106\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "95 0\n",
    "3 0 0 -> 118\n",
    "0 0 0 -> 42\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 123\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "1 3 1 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "96 0\n",
    "0 3 0 -> 3\n",
    "2 3 0 -> 105\n",
    "\n",
    "97 0\n",
    "0 0 3 -> 57\n",
    "3 0 3 -> 100\n",
    "0 3 3 -> 81\n",
    "0 0 0 -> 26\n",
    "3 3 3 -> 48\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "\n",
    "98 1\n",
    "0 0 3 -> 57\n",
    "3 0 3 -> 100\n",
    "0 3 3 -> 81\n",
    "0 0 0 -> 88\n",
    "3 3 3 -> 48\n",
    "1 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "\n",
    "99 0\n",
    "0 0 3 -> 65\n",
    "3 0 3 -> 140\n",
    "0 0 0 -> 109\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "\n",
    "100 1\n",
    "0 0 3 -> 20\n",
    "3 0 3 -> 128\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "\n",
    "101 0\n",
    "0 0 3 -> 36\n",
    "3 0 3 -> 128\n",
    "0 0 0 -> 66\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "1 2 3 -> 105\n",
    "2 1 3 -> 105\n",
    "\n",
    "102 1\n",
    "0 0 3 -> 36\n",
    "3 0 3 -> 128\n",
    "0 0 0 -> 0\n",
    "1 2 3 -> 105\n",
    "2 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "103 1\n",
    "3 0 0 -> 139\n",
    "0 0 3 -> 21\n",
    "3 0 3 -> 30\n",
    "0 3 3 -> 81\n",
    "0 0 0 -> 82\n",
    "3 3 3 -> 48\n",
    "3 0 2 -> 105\n",
    "3 1 3 -> 105\n",
    "1 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "104 0\n",
    "0 0 3 -> 36\n",
    "3 0 3 -> 128\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 66\n",
    "2 0 1 -> 105\n",
    "1 0 0 -> 105\n",
    "1 1 1 -> 105\n",
    "0 2 1 -> 105\n",
    "0 1 0 -> 105\n",
    "1 2 3 -> 105\n",
    "2 1 3 -> 105\n",
    "\n",
    "105 1\n",
    "\n",
    "106 1\n",
    "0 0 3 -> 11\n",
    "3 0 3 -> 100\n",
    "0 3 3 -> 31\n",
    "0 0 0 -> 102\n",
    "3 3 3 -> 48\n",
    "0 3 0 -> 137\n",
    "2 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 2 -> 105\n",
    "0 3 2 -> 105\n",
    "1 3 3 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "107 0\n",
    "0 0 3 -> 132\n",
    "\n",
    "108 1\n",
    "0 0 3 -> 132\n",
    "\n",
    "109 0\n",
    "0 0 3 -> 108\n",
    "\n",
    "110 0\n",
    "3 0 0 -> 67\n",
    "0 0 0 -> 38\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "111 0\n",
    "0 0 0 -> 38\n",
    "0 3 0 -> 22\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "112 0\n",
    "3 3 0 -> 2\n",
    "\n",
    "113 0\n",
    "3 0 0 -> 103\n",
    "3 0 3 -> 121\n",
    "0 0 0 -> 117\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "114 0\n",
    "3 0 0 -> 53\n",
    "3 0 3 -> 121\n",
    "0 0 0 -> 40\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "\n",
    "115 1\n",
    "3 0 0 -> 103\n",
    "3 0 3 -> 121\n",
    "0 0 0 -> 122\n",
    "1 2 1 -> 105\n",
    "1 1 0 -> 105\n",
    "0 2 0 -> 105\n",
    "3 1 1 -> 105\n",
    "3 2 2 -> 105\n",
    "\n",
    "116 0\n",
    "3 0 0 -> 115\n",
    "0 0 0 -> 5\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 116\n",
    "1 3 0 -> 105\n",
    "2 1 0 -> 105\n",
    "2 3 1 -> 105\n",
    "3 1 1 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "117 0\n",
    "3 0 0 -> 118\n",
    "0 0 0 -> 35\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 116\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "2 3 1 -> 105\n",
    "2 2 0 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "118 0\n",
    "3 0 0 -> 118\n",
    "0 0 0 -> 42\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 97\n",
    "0 3 0 -> 123\n",
    "3 2 1 -> 105\n",
    "3 1 0 -> 105\n",
    "1 2 0 -> 105\n",
    "1 3 1 -> 105\n",
    "3 3 2 -> 105\n",
    "\n",
    "119 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 28\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 89\n",
    "0 3 0 -> 3\n",
    "3 1 0 -> 105\n",
    "2 3 0 -> 105\n",
    "\n",
    "120 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 28\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 89\n",
    "0 3 0 -> 54\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "\n",
    "121 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 51\n",
    "3 3 3 -> 120\n",
    "3 3 0 -> 89\n",
    "0 3 0 -> 54\n",
    "1 3 0 -> 105\n",
    "3 2 0 -> 105\n",
    "\n",
    "122 0\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 117\n",
    "0 3 0 -> 106\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "123 1\n",
    "0 3 3 -> 119\n",
    "0 0 0 -> 113\n",
    "0 3 0 -> 106\n",
    "2 0 0 -> 105\n",
    "2 1 1 -> 105\n",
    "1 1 0 -> 105\n",
    "1 3 1 -> 105\n",
    "2 3 2 -> 105\n",
    "\n",
    "124 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 28\n",
    "3 3 0 -> 29\n",
    "0 3 0 -> 3\n",
    "3 1 0 -> 105\n",
    "2 3 0 -> 105\n",
    "\n",
    "125 0\n",
    "0 0 0 -> 46\n",
    "\n",
    "126 0\n",
    "3 3 3 -> 142\n",
    "3 3 0 -> 37\n",
    "\n",
    "127 0\n",
    "0 0 3 -> 20\n",
    "3 0 3 -> 128\n",
    "0 3 3 -> 10\n",
    "0 0 0 -> 26\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "\n",
    "128 1\n",
    "0 0 3 -> 20\n",
    "3 0 3 -> 128\n",
    "0 3 3 -> 10\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "\n",
    "129 1\n",
    "0 0 3 -> 84\n",
    "0 3 3 -> 10\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "130 0\n",
    "0 0 3 -> 85\n",
    "3 0 3 -> 10\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 26\n",
    "0 0 1 -> 105\n",
    "1 0 2 -> 105\n",
    "0 1 2 -> 105\n",
    "1 1 3 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "131 1\n",
    "0 0 3 -> 85\n",
    "3 0 3 -> 10\n",
    "0 3 3 -> 131\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "132 1\n",
    "0 0 3 -> 84\n",
    "3 0 3 -> 10\n",
    "0 3 3 -> 10\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "133 1\n",
    "0 0 3 -> 84\n",
    "3 0 3 -> 10\n",
    "0 0 0 -> 88\n",
    "1 1 3 -> 105\n",
    "0 2 3 -> 105\n",
    "0 1 1 -> 105\n",
    "1 0 1 -> 105\n",
    "2 0 3 -> 105\n",
    "\n",
    "134 0\n",
    "0 0 0 -> 38\n",
    "2 2 1 -> 105\n",
    "1 2 0 -> 105\n",
    "2 1 0 -> 105\n",
    "\n",
    "135 0\n",
    "3 3 1 -> 105\n",
    "3 0 0 -> 28\n",
    "3 3 3 -> 112\n",
    "3 3 0 -> 29\n",
    "0 3 0 -> 54\n",
    "3 1 0 -> 105\n",
    "1 3 0 -> 105\n",
    "\n",
    "136 0\n",
    "3 0 0 -> 127\n",
    "0 0 0 -> 68\n",
    "0 3 0 -> 46\n",
    "3 0 2 -> 105\n",
    "0 1 1 -> 105\n",
    "0 2 2 -> 105\n",
    "1 0 1 -> 105\n",
    "1 1 2 -> 105\n",
    "\n",
    "137 0\n",
    "0 0 3 -> 133\n",
    "0 3 3 -> 48\n",
    "\n",
    "138 1\n",
    "0 0 3 -> 133\n",
    "0 3 3 -> 48\n",
    "\n",
    "139 0\n",
    "0 0 3 -> 129\n",
    "3 0 3 -> 48\n",
    "\n",
    "140 1\n",
    "0 0 3 -> 129\n",
    "3 0 3 -> 48\n",
    "\n",
    "141 0\n",
    "0 0 3 -> 8\n",
    "3 0 3 -> 48\n",
    "0 3 3 -> 48\n",
    "\n",
    "142 0\n",
    "3 3 0 -> 112"
   ]
  },
  {
   "cell_type": "raw",
   "id": "4fdc75e2-9a8a-4e66-80c7-a2cafcc89610",
   "metadata": {
    "raw_mimetype": "text/html"
   },
   "source": [
    "</details>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6e1fcaa8-5db6-43d5-abd3-bff57a1822ea",
   "metadata": {},
   "source": [
    "# Studying factors\n",
    "\n",
    "We can now define our DFAO with a few lines."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "f797a83f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Created file '/home/jovyan/Word Automata Library/Mor.txt'."
     ]
    }
   ],
   "source": [
    "%%file ../Word Automata Library/Mor.txt\n",
    "{0, 1, 2, 3}\n",
    "\n",
    "0 0\n",
    "0 -> 0\n",
    "1 -> 1\n",
    "2 -> 1\n",
    "3 -> 2\n",
    "\n",
    "1 1\n",
    "\n",
    "2 0\n",
    "0 -> 3\n",
    "1 -> 1\n",
    "3 -> 2\n",
    "\n",
    "3 0\n",
    "0 -> 0\n",
    "1 -> 1\n",
    "2 -> 1"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78f2fdbb-bc8f-48ab-9523-14338d2f676b",
   "metadata": {},
   "source": [
    "The first predicate we need is a way to compare factors."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "989660c7",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "i<=u:13 states - 10ms\n",
      " j<=v:13 states - 3ms\n",
      "  (i<=u&j<=v):145 states - 43ms\n",
      "   (u+j)=(v+i):1354 states - 1100ms\n",
      "    ((i<=u&j<=v)&(u+j)=(v+i)):1363 states - 97ms\n",
      "     u<(n+i):201 states - 47ms\n",
      "      (((i<=u&j<=v)&(u+j)=(v+i))&u<(n+i)):11655 states - 1501ms\n",
      "       v<(n+j):201 states - 32ms\n",
      "        ((((i<=u&j<=v)&(u+j)=(v+i))&u<(n+i))&v<(n+j)):11655 states - 1582ms\n",
      "Total computation time: 4424ms.\n",
      "\n",
      "computing cut(...)\n",
      " fixing leading zeros:11655 states\n",
      "  Determinizing: 11655 states\n",
      "    Progress: Added 100 states - 516 states left in queue - 616 reachable states - 41ms\n",
      "    Progress: Added 1000 states - 1376 states left in queue - 2376 reachable states - 116ms\n",
      "    Progress: Added 10000 states - 972 states left in queue - 10972 reachable states - 632ms\n",
      "  Determinized: 11655 states - 702ms\n",
      "-----   Minimizing: 11655 states.\n",
      "   Determinizing: 11655 states\n",
      "     Progress: Added 100 states - 516 states left in queue - 616 reachable states - 7ms\n",
      "     Progress: Added 1000 states - 1376 states left in queue - 2376 reachable states - 75ms\n",
      "     Progress: Added 10000 states - 972 states left in queue - 10972 reachable states - 502ms\n",
      "   Determinized: 11655 states - 569ms\n",
      "-----   Minimized:11655 states - 758ms.\n",
      "  Minimized:11655 states - 758ms.\n",
      " fixed leading zeros:11655 states - 1465ms\n",
      "computed cut(i,j,n,u,v))\n",
      "computing Mor[...]\n",
      "computed Mor[u]\n",
      "computing Mor[...]\n",
      "computed Mor[v]\n",
      "computing Mor[u]!=Mor[v]\n",
      " comparing (!=):4 states - 4 states\n",
      "  Computing cross product:4 states - 4 states\n",
      "  computed cross product:16 states - 1ms\n",
      "-----   Minimizing: 16 states.\n",
      "   Determinizing: 16 states\n",
      "   Determinized: 16 states - 0ms\n",
      "-----   Minimized:10 states - 0ms.\n",
      "  Minimized:10 states - 0ms.\n",
      " compared (!=):4 states - 4ms\n",
      "computed Mor[u]!=Mor[v]\n",
      "Mor[u]!=Mor[v]:10 states - 4ms\n",
      " computing cut(i,j,n,u,v))&Mor[u]!=Mor[v]\n",
      "  computing &:11655 states - 10 states\n",
      "  Computing cross product:11655 states - 10 states\n",
      "    Progress: Added 100 states - 505 states left in queue - 605 reachable states - 7ms\n",
      "    Progress: Added 1000 states - 1549 states left in queue - 2549 reachable states - 47ms\n",
      "    Progress: Added 10000 states - 1871 states left in queue - 11871 reachable states - 152ms\n",
      "  computed cross product:13681 states - 197ms\n",
      "-----    Minimizing: 13681 states.\n",
      "    Determinizing: 13681 states\n",
      "      Progress: Added 100 states - 505 states left in queue - 605 reachable states - 4ms\n",
      "      Progress: Added 1000 states - 1549 states left in queue - 2549 reachable states - 35ms\n",
      "      Progress: Added 10000 states - 1871 states left in queue - 11871 reachable states - 345ms\n",
      "    Determinized: 13681 states - 479ms\n",
      "-----    Minimized:11649 states - 620ms.\n",
      "   Minimized:11649 states - 620ms.\n",
      "  computed &:11649 states - 817ms\n",
      " computed cut(i,j,n,u,v))&Mor[u]!=Mor[v]\n",
      " (cut(i,j,n,u,v))&Mor[u]!=Mor[v]):11649 states - 818ms\n",
      "  computing quantifier E\n",
      "   quantifying:11649 states\n",
      "-----     Minimizing: 11649 states.\n",
      "     Determinizing: 11649 states\n",
      "       Progress: Added 100 states - 328 states left in queue - 428 reachable states - 5ms\n",
      "       Progress: Added 1000 states - 2487 states left in queue - 3487 reachable states - 77ms\n",
      "       Progress: Added 10000 states - 21254 states left in queue - 31254 reachable states - 1007ms\n",
      "       Progress: Added 20000 states - 33079 states left in queue - 53079 reachable states - 2120ms\n",
      "       Progress: Added 30000 states - 39792 states left in queue - 69792 reachable states - 3257ms\n",
      "       Progress: Added 40000 states - 43524 states left in queue - 83524 reachable states - 4468ms\n",
      "       Progress: Added 50000 states - 45891 states left in queue - 95891 reachable states - 5907ms\n",
      "       Progress: Added 60000 states - 49016 states left in queue - 109016 reachable states - 7217ms\n",
      "       Progress: Added 70000 states - 49922 states left in queue - 119922 reachable states - 8452ms\n",
      "       Progress: Added 80000 states - 49250 states left in queue - 129250 reachable states - 9931ms\n",
      "       Progress: Added 90000 states - 48035 states left in queue - 138035 reachable states - 11371ms\n",
      "       Progress: Added 100000 states - 51773 states left in queue - 151773 reachable states - 12830ms\n",
      "       Progress: Added 110000 states - 53237 states left in queue - 163237 reachable states - 14353ms\n",
      "       Progress: Added 120000 states - 51429 states left in queue - 171429 reachable states - 15701ms\n",
      "       Progress: Added 130000 states - 51329 states left in queue - 181329 reachable states - 17235ms\n",
      "       Progress: Added 140000 states - 49860 states left in queue - 189860 reachable states - 18708ms\n",
      "       Progress: Added 150000 states - 51387 states left in queue - 201387 reachable states - 20499ms\n",
      "       Progress: Added 160000 states - 50307 states left in queue - 210307 reachable states - 22181ms\n",
      "       Progress: Added 170000 states - 48032 states left in queue - 218032 reachable states - 23629ms\n",
      "       Progress: Added 180000 states - 48872 states left in queue - 228872 reachable states - 25174ms\n",
      "       Progress: Added 190000 states - 48662 states left in queue - 238662 reachable states - 26774ms\n",
      "       Progress: Added 200000 states - 52434 states left in queue - 252434 reachable states - 28389ms\n",
      "       Progress: Added 210000 states - 53607 states left in queue - 263607 reachable states - 30055ms\n",
      "       Progress: Added 220000 states - 51469 states left in queue - 271469 reachable states - 31539ms\n",
      "       Progress: Added 230000 states - 53234 states left in queue - 283234 reachable states - 33656ms\n",
      "       Progress: Added 240000 states - 55644 states left in queue - 295644 reachable states - 35721ms\n",
      "       Progress: Added 250000 states - 57089 states left in queue - 307089 reachable states - 37814ms\n",
      "       Progress: Added 260000 states - 57061 states left in queue - 317061 reachable states - 39865ms\n",
      "       Progress: Added 270000 states - 56874 states left in queue - 326874 reachable states - 41871ms\n",
      "       Progress: Added 280000 states - 60053 states left in queue - 340053 reachable states - 43962ms\n",
      "       Progress: Added 290000 states - 62235 states left in queue - 352235 reachable states - 45960ms\n",
      "       Progress: Added 300000 states - 65859 states left in queue - 365859 reachable states - 48234ms\n",
      "       Progress: Added 310000 states - 66500 states left in queue - 376500 reachable states - 50052ms\n",
      "       Progress: Added 320000 states - 68057 states left in queue - 388057 reachable states - 51948ms\n",
      "       Progress: Added 330000 states - 69219 states left in queue - 399219 reachable states - 53709ms\n",
      "       Progress: Added 340000 states - 69872 states left in queue - 409872 reachable states - 55622ms\n",
      "       Progress: Added 350000 states - 71163 states left in queue - 421163 reachable states - 57544ms\n",
      "       Progress: Added 360000 states - 72150 states left in queue - 432150 reachable states - 59352ms\n",
      "       Progress: Added 370000 states - 70018 states left in queue - 440018 reachable states - 61357ms\n",
      "       Progress: Added 380000 states - 68620 states left in queue - 448620 reachable states - 64978ms\n",
      "       Progress: Added 390000 states - 67798 states left in queue - 457798 reachable states - 67520ms\n",
      "       Progress: Added 400000 states - 66933 states left in queue - 466933 reachable states - 70112ms\n",
      "       Progress: Added 410000 states - 67616 states left in queue - 477616 reachable states - 72492ms\n",
      "       Progress: Added 420000 states - 69112 states left in queue - 489112 reachable states - 74860ms\n",
      "       Progress: Added 430000 states - 68894 states left in queue - 498894 reachable states - 76851ms\n",
      "       Progress: Added 440000 states - 68337 states left in queue - 508337 reachable states - 78768ms\n",
      "       Progress: Added 450000 states - 67389 states left in queue - 517389 reachable states - 80719ms\n",
      "       Progress: Added 460000 states - 66674 states left in queue - 526674 reachable states - 82586ms\n",
      "       Progress: Added 470000 states - 65698 states left in queue - 535698 reachable states - 84586ms\n",
      "       Progress: Added 480000 states - 61792 states left in queue - 541792 reachable states - 86510ms\n",
      "       Progress: Added 490000 states - 61042 states left in queue - 551042 reachable states - 88486ms\n",
      "       Progress: Added 500000 states - 58548 states left in queue - 558548 reachable states - 90663ms\n",
      "       Progress: Added 510000 states - 55063 states left in queue - 565063 reachable states - 92765ms\n",
      "       Progress: Added 520000 states - 52042 states left in queue - 572042 reachable states - 94695ms\n",
      "       Progress: Added 530000 states - 49948 states left in queue - 579948 reachable states - 96905ms\n",
      "       Progress: Added 540000 states - 47722 states left in queue - 587722 reachable states - 99190ms\n",
      "       Progress: Added 550000 states - 44998 states left in queue - 594998 reachable states - 101872ms\n",
      "       Progress: Added 560000 states - 39884 states left in queue - 599884 reachable states - 104262ms\n",
      "       Progress: Added 570000 states - 33983 states left in queue - 603983 reachable states - 106792ms\n",
      "       Progress: Added 580000 states - 30122 states left in queue - 610122 reachable states - 109412ms\n",
      "       Progress: Added 590000 states - 23414 states left in queue - 613414 reachable states - 111871ms\n",
      "       Progress: Added 600000 states - 17873 states left in queue - 617873 reachable states - 114155ms\n",
      "       Progress: Added 610000 states - 11493 states left in queue - 621493 reachable states - 116552ms\n",
      "       Progress: Added 620000 states - 5189 states left in queue - 625189 reachable states - 118922ms\n",
      "     Determinized: 629268 states - 121363ms\n",
      "-----     Minimized:194 states - 139174ms.\n",
      "    Minimized:194 states - 139174ms.\n",
      "   quantified:194 states - 139207ms\n",
      "   fixing leading zeros:194 states\n",
      "    Determinizing: 194 states\n",
      "      Progress: Added 100 states - 73 states left in queue - 173 reachable states - 2ms\n",
      "    Determinized: 352 states - 7ms\n",
      "-----     Minimizing: 352 states.\n",
      "     Determinizing: 352 states\n",
      "       Progress: Added 100 states - 73 states left in queue - 173 reachable states - 2ms\n",
      "     Determinized: 352 states - 7ms\n",
      "-----     Minimized:165 states - 12ms.\n",
      "    Minimized:165 states - 12ms.\n",
      "   fixed leading zeros:165 states - 20ms\n",
      "  computed quantifier (E u , v (cut(i,j,n,u,v))&Mor[u]!=Mor[v]))\n",
      "  (E u , v (cut(i,j,n,u,v))&Mor[u]!=Mor[v])):165 states - 139231ms\n",
      "   computing ~(E u , v (cut(i,j,n,u,v))&Mor[u]!=Mor[v]))\n",
      "    computing ~:165 states\n",
      "     totalizing:165 states\n",
      "     totalized:166 states - 2ms\n",
      "-----      Minimizing: 166 states.\n",
      "      Determinizing: 166 states\n",
      "        Progress: Added 100 states - 19 states left in queue - 119 reachable states - 4ms\n",
      "      Determinized: 166 states - 6ms\n",
      "-----      Minimized:166 states - 10ms.\n",
      "     Minimized:166 states - 10ms.\n",
      "    computed ~:125 states - 30ms\n",
      "   computed ~(E u , v (cut(i,j,n,u,v))&Mor[u]!=Mor[v]))\n",
      "   ~(E u , v (cut(i,j,n,u,v))&Mor[u]!=Mor[v])):125 states - 30ms\n",
      "Total computation time: 141550ms.\n"
     ]
    }
   ],
   "source": [
    "def cut \"?msd_mor i<=u & j<=v & u+j=v+i & u<n+i & v<n+j\":\n",
    "def factoreq \"?msd_mor ~(Eu,v $cut(i,j,n,u,v) & Mor[u]!=Mor[v])\"::"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c763b53b-c8c0-4a40-9b46-cbc2165b744f",
   "metadata": {},
   "source": [
    "# Critical exponent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "072c9db8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "computed ~:1 states - 12ms\n",
      "computed ~:2 states - 2ms\n",
      "n>=1:5 states - 21ms\n",
      " t>=i:13 states - 2ms\n",
      "  (2*t)<=((2*i)+(3*n)):3134 states - 4009ms\n",
      "   (t>=i&(2*t)<=((2*i)+(3*n))):3146 states - 80ms\n",
      "    u=(t+n):143 states - 5ms\n",
      "     ((t>=i&(2*t)<=((2*i)+(3*n)))&u=(t+n)):30393 states - 2144ms\n",
      "      Mor[t]=Mor[u]:10 states - 0ms\n",
      "       (((t>=i&(2*t)<=((2*i)+(3*n)))&u=(t+n))=>Mor[t]=Mor[u]):42864 states - 55872ms\n",
      "        (A t , u (((t>=i&(2*t)<=((2*i)+(3*n)))&u=(t+n))=>Mor[t]=Mor[u])):4 states - 66423ms\n",
      "         (n>=1&(A t , u (((t>=i&(2*t)<=((2*i)+(3*n)))&u=(t+n))=>Mor[t]=Mor[u]))):1 states - 1ms\n",
      "          (E i , n (n>=1&(A t , u (((t>=i&(2*t)<=((2*i)+(3*n)))&u=(t+n))=>Mor[t]=Mor[u])))):1 states - 4ms\n",
      "           ~(E i , n (n>=1&(A t , u (((t>=i&(2*t)<=((2*i)+(3*n)))&u=(t+n))=>Mor[t]=Mor[u])))):1 states - 0ms\n",
      "Total computation time: 129826ms.\n",
      "____\n",
      "TRUE\n"
     ]
    }
   ],
   "source": [
    "eval check52plus \"?msd_mor ~Ei,n n>=1 & At,u (t>=i & 2*t<=2*i+3*n & u=t+n) => Mor[t]=Mor[u]\":"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f7a2532-cc41-47a4-9f2b-a41cfdc7d941",
   "metadata": {},
   "source": [
    "There is only one factor of power $5/2$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6537c09b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "p>=1:5 states - 2ms\n",
      " p<=n:13 states - 1ms\n",
      "  (p>=1&p<=n):17 states - 0ms\n",
      "   ((p>=1&p<=n)&factoreq(i,(i+p),(n-p)))):719 states - 8ms\n",
      "Total computation time: 722ms.\n",
      "\n",
      "(2*n)=(5*p):920 states - 62ms\n",
      " (per(i,n,p))&(2*n)=(5*p)):7 states - 0ms\n",
      "  (E p (per(i,n,p))&(2*n)=(5*p))):7 states - 0ms\n",
      "Total computation time: 186ms.\n",
      "\n",
      "n>=1:5 states - 1ms\n",
      " (n>=1&exp52(i,n))):7 states - 0ms\n",
      "  n=10:4 states - 2ms\n",
      "   (n=10&factoreq(i,11,10))):7 states - 0ms\n",
      "    ((n>=1&exp52(i,n)))=>(n=10&factoreq(i,11,10)))):10 states - 2ms\n",
      "     (A i , n ((n>=1&exp52(i,n)))=>(n=10&factoreq(i,11,10))))):1 states - 1ms\n",
      "Total computation time: 8ms.\n",
      "____\n",
      "TRUE\n"
     ]
    }
   ],
   "source": [
    "def per \"?msd_mor p>=1 & p<=n & $factoreq(i,i+p,n-p)\":\n",
    "def exp52 \"?msd_mor Ep $per(i,n,p) & 2*n=5*p\":\n",
    "eval testlength \"?msd_mor Ai,n (n>=1 & $exp52(i,n)) => (n=10 & $factoreq(i,11,10))\":"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2fde3271-bd10-4617-9df1-3e1c5c84e78b",
   "metadata": {},
   "source": [
    "# Rote sequence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "783473f5",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n>=1:5 states - 2ms\n",
      " j<n:13 states - 0ms\n",
      "  ~factoreq(i,j,n)):165 states - 20ms\n",
      "   (j<n=>~factoreq(i,j,n))):149 states - 32ms\n",
      "    (A j (j<n=>~factoreq(i,j,n)))):120 states - 19ms\n",
      "     (n>=1&(A j (j<n=>~factoreq(i,j,n))))):120 states - 1ms\n",
      "Total computation time: 75ms.\n",
      "\n",
      "n>=1:5 states - 1ms\n",
      " i<(2*n):70 states - 3ms\n",
      "  (n>=1&i<(2*n)):70 states - 1ms\n",
      "Total computation time: 5ms.\n"
     ]
    }
   ],
   "source": [
    "def novel n \"?msd_mor n>=1 & Aj (j<n) => ~$factoreq(i,j,n)\":\n",
    "def twon n \"?msd_mor n>=1 & i<2*n\":"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3e643612-e2ed-4cd9-a0e5-b60c70093183",
   "metadata": {},
   "source": [
    "The two generated Maple files can be found in\n",
    "[novel.mpl](../Result/novel.mpl) and [twon.mpl](../Result/twon.mpl).\n",
    "\n",
    "# Uniform recurrence\n",
    "\n",
    "The word ${\\bf q}$ is uniformly recurrent."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f2ed8c1c",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "i<j:13 states - 0ms\n",
      " (i<j&factoreq(i,j,n))):128 states - 1ms\n",
      "  (i+g)=j:143 states - 4ms\n",
      "   ((i<j&factoreq(i,j,n)))&(i+g)=j):487 states - 20ms\n",
      "    i<t:13 states - 0ms\n",
      "     t<j:13 states - 0ms\n",
      "      (i<t&t<j):49 states - 2ms\n",
      "       ~factoreq(i,t,n)):165 states - 27ms\n",
      "        ((i<t&t<j)=>~factoreq(i,t,n))):639 states - 576ms\n",
      "         (A t ((i<t&t<j)=>~factoreq(i,t,n)))):706 states - 459ms\n",
      "          (((i<j&factoreq(i,j,n)))&(i+g)=j)&(A t ((i<t&t<j)=>~factoreq(i,t,n))))):282 states - 7ms\n",
      "           (E j (((i<j&factoreq(i,j,n)))&(i+g)=j)&(A t ((i<t&t<j)=>~factoreq(i,t,n)))))):275 states - 3ms\n",
      "Total computation time: 1103ms.\n",
      "\n",
      "h>g:13 states - 0ms\n",
      " (E i nextgap(h,i,n))):33 states - 14ms\n",
      "  ~(E i nextgap(h,i,n))):52 states - 2ms\n",
      "   (h>g=>~(E i nextgap(h,i,n)))):145 states - 25ms\n",
      "    (A h (h>g=>~(E i nextgap(h,i,n))))):48 states - 15ms\n",
      "     (nextgap(g,i,n))&(A h (h>g=>~(E i nextgap(h,i,n)))))):170 states - 1ms\n",
      "      (E i (nextgap(g,i,n))&(A h (h>g=>~(E i nextgap(h,i,n))))))):38 states - 2ms\n",
      "Total computation time: 65ms.\n"
     ]
    }
   ],
   "source": [
    "def nextgap \"?msd_mor Ej i<j & $factoreq(i,j,n) & i+g=j & At (i<t & t<j) => ~$factoreq(i,t,n)\":\n",
    "def maxgap \"?msd_mor Ei $nextgap(g,i,n) & Ah (h>g) => ~Ei $nextgap(h,i,n)\":"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "45ddcfc9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n>=1:5 states - 1ms\n",
      " (n>=1&maxgap(g,n))):38 states - 0ms\n",
      "  g<=(7*n):1621 states - 179ms\n",
      "   ((n>=1&maxgap(g,n)))=>g<=(7*n)):10 states - 29ms\n",
      "    (A g , n ((n>=1&maxgap(g,n)))=>g<=(7*n))):1 states - 0ms\n",
      "Total computation time: 698ms.\n",
      "____\n",
      "TRUE\n"
     ]
    }
   ],
   "source": [
    "eval uc \"?msd_mor Ag,n (n>=1 & $maxgap(g,n)) => g<=7*n\":"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Walnut",
   "language": "",
   "name": "data"
  },
  "language_info": {
   "file_extension": ".walnut",
   "language": "walnut",
   "mimetype": "text/x-walnut",
   "name": "default"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

